QCD corrections to light-quark dipole sensitivity via transverse spin asymmetries at the Electron-Ion Collider

We consider the effects of next-to-leading order (NLO) QCD corrections to transverse spin asymmetries (TSAs) in deep inelastic scattering at the future Electron-Ion Collider (EIC) with polarized electron and proton beams that depend on light quark dipole operators. The TSAs are robust under the inclusion of the NLO QCD effects and provide sensitivity to new physics that is complementary to limits extracted from the Drell-Yan measurements at the LHC and from neutron electric dipole moments. The major uncertainty on our results is from the poor existing determination of the transversity parton distribution function for the down quark. Interesting relations from parity and time reversal invariance, along with chiral symmetry, constrain the analytic form of the TSAs.

==> anc/README.md <==
# Data tables for "QCD corrections to light-quark dipole sensitivity via transverse spin asymmetries at the Electron-Ion Collider"

Each table is one CSV file inside a zip archive: double-click to extract, or
read it directly, e.g. in Python `pandas.read_csv('xsec_grid.csv.zip')`.

| file | content | figures |
|---|---|---|
| `xsec_grid.csv.zip` | cross-section coefficients on the $(x_B, Q^2)$ grid | 7–11 |
| `xsec_slices.csv.zip` | the same at three $Q^2$, with scale and PDF uncertainties | 7–11 |
| `fisher_info.csv.zip` | Fisher matrices of the four dipole couplings, per transversity replica | 12–14 |
| `dipole_bounds.csv.zip` | the constraint contours and bounds as drawn | 12–15 |

Fig. 6 shows the public PDF sets named below and needs no table.

Acceptance, at $\sqrt{s} = 105$ GeV ($10 \times 275$ GeV):

$$
Q^2 > 10~\mathrm{GeV}^2, \quad
W^2 > 20~\mathrm{GeV}^2, \quad
0.01 < y < 0.85, \quad
\ell_T > 2~\mathrm{GeV}, \quad
x_B < 0.5,
$$

with $\ell_T = Q\sqrt{1-y}$ the scattered-lepton transverse momentum.  PDFs:
JAM22-PDF_proton_nlo_pos ($f_1$, 95 replicas + member 0) and
JAMDiFF23-transversity_lo ($h_1$, 968 replicas + member 0); $\alpha_s$ from JAM22.
The dipole couplings run from $m_Z$ to $\mu$ at one loop, Eq. (11).  The scale
$\mu = \xi\, Q$, with $\xi$ = `muFactor`, is used for both the factorization and
renormalization scales.

**Normalization** is that of Eq. (101):

$$
\frac{d\sigma}{dx_B\, dQ^2\, d\phi}
= \frac{1}{2\pi} \Big[ \Sigma_{UU} + \lambda_e\, \Sigma_{LU}
  + S_T\, \Sigma_{UT} + \lambda_e S_T\, \Sigma_{LT} \Big],
$$

$$
\Sigma_{UT}(x_B, Q^2, \phi) = \sum_{V=\gamma,Z}\ \sum_{q=u,d}
  \Sigma_{UT}^{Vq}(x_B, Q^2)\, \mathrm{Re}\big(\Gamma_V^q\, e^{i\phi}\big),
$$

$$
\Sigma_{LT}(x_B, Q^2, \phi) = \sum_{V=\gamma,Z}\ \sum_{q=u,d}
  \Sigma_{LT}^{Vq}(x_B, Q^2)\, \mathrm{Re}\big(\Gamma_V^q\, e^{i\phi}\big),
$$

All $\Sigma$ are in pb/GeV$^2$, and
$\Sigma_{UU} = d\sigma/dx_B\, dQ^2$.  $\Sigma_{UT}^{Vq}$ is the coefficient of
$\mathrm{Re}\,\Gamma_V^q$ at $\phi = 0$, i.e. per unit coupling $\Gamma_V^q(m_Z)$.
The asymmetry $A_O^{Vq} = \Sigma_O^{Vq} / \Sigma_{UU}$ is dimensionless.

## xsec_grid.csv.zip — the $(x_B, Q^2)$ grid

$100 \times 100$ log-spaced points whose bounds follow the cuts (cells outside
the acceptance are absent), LO and NLO, $\xi = 0.5, 1, 2$, PDF member 0.
One row per ($x_B$, $Q^2$, order, $\xi$, channel, flavor):

| column | meaning |
|---|---|
| `xB, Q2, y, W2` | $x_B$, $Q^2$, $y$, $W^2$ (GeV$^2$) |
| `dxB, dQ2` | widths $\Delta x_B$, $\Delta Q^2$ of the cell around the point, for rate integrals |
| `order` | `LO` or `NLO` |
| `muFactor` | $\xi = \mu/Q$ |
| `channel` | `AA` (photon), `ZZ` ($Z$), `INT` ($\gamma$–$Z$ interference) |
| `flavor` | `u d s c b g` (the antiquark is included with its quark) |
| `Sigma_UU, Sigma_LU` | contribution of this channel and flavor to $\Sigma_{UU}$, $\Sigma_{LU}$ |
| `Sigma_UT_gamma, Sigma_UT_Z` | contribution to $\Sigma_{UT}^{\gamma q}$, $\Sigma_{UT}^{Zq}$, with $q$ = `flavor` |
| `Sigma_LT_gamma, Sigma_LT_Z` | same for $LT$ |

Sum over `channel` and `flavor` for $\Sigma_{UU}$ and $\Sigma_{LU}$; sum over
`channel` at fixed `flavor` = `u` or `d` for $\Sigma_O^{Vq}$.  The dipole columns
vanish for $s$, $c$, $b$ and $g$.  Panel (a) of Figs. 7–11 is the NLO, $\xi = 1$
slice of this table; panel (c) of Figs. 10–11 is
$K = A_O^{Vq}\big|_{\rm NLO} / A_O^{Vq}\big|_{\rm LO}$ at $\xi = 1$.  The figures
are drawn from exactly this file.  (The small kink of the $K$ contours near
$Q^2 = m_b^2 = 17.5$ GeV$^2$ is the $b$ quark switching on in $\Sigma_{UU}$ for
$\mu > m_b$, not a sampling artifact.)

## xsec_slices.csv.zip — the three $Q^2$ slices with scale and PDF errors

$Q^2 = 30,\ 100,\ 930$ GeV$^2$, 81 $x_B$ points each across the acceptance,
LO and NLO, $\xi = 0.5, 1, 2$.  One row per (`Q2`, `xB`, `order`, `muFactor`,
`quantity`, `ensemble`):

| column | meaning |
|---|---|
| `Q2, xB, y, order, muFactor` | as above |
| `quantity` | `Sigma_UU` ($\Sigma_{UU}$), `Sigma_{UT,LT}_{gamma,Z}_{u,d}` ($\Sigma_O^{Vq}$), or `A_{UT,LT}_{gamma,Z}_{u,d}` ($A_O^{Vq}$) |
| `ensemble` | the PDF set varied: `f` (JAM22 $f_1$) or `h` (JAMDiFF23 $h_1$); the other stays at member 0 |
| `central` | member 0 of both sets |
| `mean, std` | replica mean and standard deviation (with $N-1$ in the denominator) |
| `p0, p16, p84, p100` | replica percentiles (0 and 100 = min and max) |
| `nrep` | number of replicas $N$ |

$\Sigma_{UU}$ is varied with `f` and the $\Sigma_O^{Vq}$ with `h`, since each
depends on only one of the two.  Each $A_O^{Vq}$ appears twice: `h` varies its
numerator, `f` its denominator.

How Figs. 7–11, panels (b)–(c), are drawn from it:
- central curve: `central` at $\xi = 1$;
- scale band: envelope of `central` over $\xi = 0.5, 1, 2$;
- PDF band: Figs. 7–9 use $\pm$`std`; Figs. 10–11 use $(p_{84} - p_{16})/2$,
  with the `h` and `f` half-widths added in quadrature;
- total band: scale and PDF added in quadrature, side by side;
- $K$ factor (panel (c) of Figs. 7–9):
  $K = \Sigma(\mu{=}Q)\big|_{\rm NLO} / \Sigma(\mu{=}Q)\big|_{\rm LO}$, i.e.
  `central`(NLO)/`central`(LO) at $\xi = 1$.

## fisher_info.csv.zip — per-replica Fisher matrices (the input to Figs. 12–14)

For the four couplings $\Gamma^a = (\Gamma_\gamma^u, \Gamma_\gamma^d, \Gamma_Z^u,
\Gamma_Z^d)$ at $\mu_0 = m_Z$, the Fisher matrix of the transverse-spin
asymmetries, integrated over the whole acceptance above (i.e. fully differential
in $x_B$ and $Q^2$, statistical uncertainty only), is

$$
F^{ab}(h) = L\, S_T^2 \Big[ M_{UT}^{ab}(h) + \lambda_e^2\, M_{LT}^{ab}(h) \Big],
\qquad
M_O^{ab}(h) = \frac{1}{2} \int_{\rm acc} dx_B\, dQ^2\,
  \frac{\Sigma_O^{a}(x_B, Q^2; h)\, \Sigma_O^{b}(x_B, Q^2; h)}{\Sigma_{UU}(x_B, Q^2)},
$$

with $L$ in pb$^{-1}$ and $M$ in pb.  The file holds the reduced matrices
$M_O$, so the luminosity $L$ and the polarizations $S_T$, $\lambda_e$ can be
chosen freely; the acceptance, $\sqrt{s}$ and the PDFs are fixed.  For each
transversity replica $h^{(r)}$ the likelihood is Gaussian,
$\mathcal{L}(\Gamma; h^{(r)}) \propto \exp\!\big[-\tfrac12\, \Gamma_a F^{ab}(h^{(r)})\, \Gamma_b\big]$,
and applies separately to the real and to the imaginary parts of the couplings.
$\Sigma_{UU}$ uses the central JAM22 $f_1$ (member 0) throughout.

| column | meaning |
|---|---|
| `order` | `LO` or `NLO` |
| `muFactor` | $\xi = \mu/Q$ (the couplings are always quoted at $m_Z$) |
| `replica` | $r$: 0 = JAMDiFF23 member 0, 1–968 = its replicas |
| `observable` | $O$ = `UT` or `LT` |
| `a, b` | coupling names `Gamma_gamma_u`, `Gamma_gamma_d`, `Gamma_Z_u`, `Gamma_Z_d`; only $a \le b$ is stored, $M_O^{ba} = M_O^{ab}$ |
| `M_pb` | $M_O^{ab}$ in pb |

The paper uses $L = 100$ fb$^{-1}$ $= 10^5$ pb$^{-1}$ and $S_T = \lambda_e = 0.7$.
Fig. 12 uses NLO, $\xi = 1$, replicas 1–968.  The $h$-marginalized
likelihood ratio of the paper is
$q(\Gamma) = -2 \ln \big\langle \exp[-\tfrac12\, \Gamma_a F^{ab}(h^{(r)})\, \Gamma_b] \big\rangle_r$,
averaged uniformly over $r = 1, \dots, 968$, with $q = 1$ ($2.30$) for one (two)
parameters at 68% C.L.  Fig. 14 is the same in the Warsaw basis,
$F_C = J^{\mathsf T} F J$ with $\Gamma = J\, C/\Lambda^2$ from Eq. (5), evaluated with
the inputs of Sec. V: $m_W = 80.377$ GeV, $m_Z = 91.1876$ GeV,
$G_\mu = 1.1663787 \times 10^{-5}$ GeV$^{-2}$, i.e. $s_W^2 = 1 - m_W^2/m_Z^2$,
$v = (\sqrt2\, G_\mu)^{-1/2}$, $e^2 = 4\sqrt2\, G_\mu m_W^2 s_W^2$, $g_Z = e/(2 s_W c_W)$.

## dipole_bounds.csv.zip — the curves of Figs. 12–14

Every curve and band edge drawn in the three figures, at $L = 100$ fb$^{-1}$,
$S_T = \lambda_e = 0.7$, with the couplings not shown set to zero.  Fig. 12 and
Fig. 14 are NLO at $\mu = Q$; Fig. 13 compares LO and NLO over $\xi \in [1/2, 2]$.

| column | meaning |
|---|---|
| `figure` | 12, 13 or 14 |
| `basis` | `physical` ($\Gamma$ at $m_Z$) or `Warsaw` ($C_{uW}, C_{uB}, C_{dW}, C_{dB}$ at $\Lambda = 1$ TeV) |
| `panel` | `a`–`f` for the two-parameter panels; `1d` for single-parameter bounds |
| `x_coupling, y_coupling` | the horizontal and vertical coupling of the panel (for `1d`, the coupling in `x_coupling`) |
| `curve` | which curve, see below |
| `point` | index of the point along a closed contour (1024 points) |
| `x, y` | coordinates of the point; for `1d` rows, `x` is the bound $\sigma$ (the interval is $\pm\sigma$) |

`curve` values:
- Figs. 12, 14: `two_param_p16`, `two_param_p84` (edges of the band holding the
  16th–84th percentile of the replica contours), `two_param_h_marginalized` (the
  $q = 2.30$ contour); `one_param_p16`, `one_param_p50`, `one_param_p84`,
  `one_param_h_marginalized` ($q = 1$).
- Fig. 13: `two_param_{LO,NLO}_{inner,outer}` and `one_param_{LO,NLO}_{inner,outer}`,
  the tightest and loosest $h$-marginalized bound over $\xi \in \{1/2, 1, 2\}$;
  the band between them is the scale uncertainty.

## Fig. 15

The EIC contour is `two_param_h_marginalized` of Fig. 12, panel `a`
($\Gamma_\gamma^u$, $\Gamma_\gamma^d$); the neutron-EDM band follows from
Eqs. (120)–(122) of Sec. V C.

